Super-A-polynomials for Twist Knots

We conjecture formulae of the colored superpolynomials for a class of twist knots $K_p$ where p denotes the number of full twists. The validity of the formulae is checked by applying differentials and taking special limits. Using the formulae, we compute both the classical and quantum super-A-polynomial for the twist knots with small values of p. The results support the categorified versions of the generalized volume conjecture and the quantum volume conjecture. Furthermore, we obtain the evidence that the Q-deformed A-polynomials can be identified with the augmentation polynomials of knot contact homology in the case of the twist knots.

==> anc/iSumq.txt <==
# version 9

# qFindMultiSymbolRecursion is good enough to find recursions faster than zeilberger's MulZeil
# can compute certificates. Sometimes factoring certificates can take a long time

# fixed a bug in simplifying certificates
# fixed a bug when recursion order is given as 0

# room for improvement:
# 1. estimate the orders of recursions
# 2. q-analog

# Help Function

print("Type Help() for help.");

Help := proc()
	if nargs = 0 then
		print("This is the software package for multi-variable summations over q-hypergeometric functions,");
		print("using an improved version of Abramov's universal denominator.");
		print("It serves as the companion program to the paper by Stavros Garoufalidis and Xinyu Sun.");
		print("Please contact Xinyu Sun at xsun@xula.edu for problems or comments.");
		print("Version 08-06-2012");
		print(``);
		print("Help is available for the following function(s). Please type Help(function_name) for detailed help."):
		print("iSumq, qqFindUnivDenom"):
		
	elif args[1] = iSumq then
		print("This is the main function"):
		print("The syntax is iSumq(recursion_order, hpergeometric function, operator_list, variable_list)"):
		print(``);
        print(`qfac(n) is short for (1-q)(1-q^2)...(1-q^n)`):
        print(`qbin(n,k) is short for qfac(n)/qfac(k)/qfac(n-k) `):
        print(`qrf(A,n) is short for (1-A)(1-Aq)...(1-Aq^(n-1))`):
		print(``);
		print("The format of the return is [Rec(N,n), [[R, cert_r(n,r,s)], [S, cert_s(n,r,s)]]],"):
		print("which means Rec(N,n) f(n,r,s) = (R-1)(cert_r(n,r,s) f(n,r,s)) + (S-1)(cert_s(n,r,s) f(n,r,s)."):
		print(``);
		print("For example, let "):
		print("F:= (n,i,j) -> qfac(n)/qfac(i)/qfac(j)/qfac(n-i-j);"):
		print("iSumq(3, ff(n,i,j), [N,II,JJ], [n,i,j]);"):
		print("iSumq(2, ff(n,i,j)*(q^i+q^j)*q^(binomial(i,2)+binomial(j,2)), [N,II,JJ], [n,i,j]);"):
		print("returns the recursion of order 2 on the variable n, over the sum of r and s."):
		
	elif args[1] = qqFindUnivDenom then
		print("This is the function that calculate the improved universal denominator."):
		print("The syntax is qFindUnivDenom(left_coefficient_list, right_denonimator, variable_name)"):
		print("The function returns[partial_numerator, denominator]"):
		print(``);
		print("To find the improved universal denominator for the rational solutions x(n) to "):
		print("sum(a[i](n)/b[i](n)*x(n+i), i=0..m) = c(n)/d(n)"):
		print("the input should be qFindUnivDenom([seq(a[i](n)/b[i](0), i=0..m)], d(n), n)"):
		print(``);
		print("For example, to find rational solutions to"):
		print("(n+4)(2n+1)(n+2)x(n+3)-(2n+3)(n+3)(n+1)x(n+2)+n(n+2)(2n-3)x(n+1)-(n-1)(2n-1)(n+1)x(n)=0,"):
		print("key in"):
		print("qqFindUnivDenom([-(n-1)*(2*n-1)*(n+1), n*(n+2)*(2*n-3), (2*n+3)*(n+3)*(n+1), (n+4)*(2*n+1)*(n+2)], 1, n)"):
		print("and it returns"):
		print("1, (n-1)*(n+1)"):
		print(``);
	end if;
end proc:


qbin := proc(a, b)
	option inline;
	
	qfac(a) / qfac(b) / qfac(a-b);
end proc:

qrf := proc(A, n)
	local pwr, A1, itemlist, ii;
	
	A1 := factor(expand(simplify(A)));
	A1 := ConverttoLog(A1);
	
#	if not type(A1, `^`) then	
#		error "invalid input, must be like q^(??)", A;
#	elif op(1, A1) <> q then
#		error "invalid input: base must be q", A;
#	else
#		qfac(op(2, A1) + n - 1) / qfac(op(2, A1) - 1);
#	end if;
	
	qfac(A1 + n - 1) / qfac(A1 - 1);
end proc:

ConverttoLog := proc(func)
	local pwr, A1, itemlist, ii;
	
	A1 := factor(expand(simplify(func)));

	if type(A1, `*`) then
		itemlist := convert(A1, list);

		convert([seq(ConverttoLog(itemlist[ii]), ii=1..nops(itemlist))], `+`);
	elif type(A1, `^`) then	
		op(2, func)*ConverttoLog(op(1, func));
	else
		log[q](func);
	end if;
end proc:

# Main Function

iSumq := proc(recorder, func, Symblist, Varlist)
	local i, j, ii, jj, time1, norder, symbsize, recur, res, opelist, neworderlist, 
		qVAR, qVARlist, qUNKNOWN, unknownlist1, unknownlist2, unknownindx, replacelist,
		temp;

time1 := time();
prnmsg(1, "Process starts at ", time1);

	symbsize := nops(Symblist);
	opelist := [seq(qFindInputRecursion(func, Symblist[ii], Varlist[ii]), ii=1..symbsize)];

	# rename q^var[i] = qVAR[i] to simplify polynomial
#	for i from 1 to symbsize do
		opelist := subs({seq(q^Varlist[ii] = qVAR[ii], ii=1..symbsize)}, opelist);	
#	end do;
	qVARlist := [seq(qVAR[ii], ii=1..symbsize)];
	
	for i from 1 to symbsize do
		if not type(numer(opelist[i]), polynom(anything, qVARlist[i])) or not type(denom(opelist[i]), polynom(anything, qVARlist[i])) then
			error("invalid input: function is not hypergeometric in ", Varlist[i], opelist[i]);
		end if;
	end do;

# change anything like q^? to qUNKNOWN, where ? is not in Symblist
	unknownindx := 0;
	unknownlist1 := [];
	unknownlist2 := [];
	
	for i from 1 to symbsize do
		temp := TestqPower(opelist[i], qUNKNOWN, unknownindx+1);
		unknownlist1 := [op(unknownlist1), op(temp[1])];
		unknownlist2 := [op(unknownlist2), op(temp[2])];
		unknownindx := nops(unknownlist1);
		
		replacelist := seq(q^unknownlist1[ii] = unknownlist2[ii], ii=1..unknownindx);
		for j from 1 to symbsize do
			opelist := subs(replacelist, opelist);	
		end do;
	end do;
	
	
	
	if type(recorder, integer) then
		if symbsize = 2 then
			neworderlist := [recorder];
		elif symbsize > 2 then
			neworderlist := [recorder, seq(0, ii=1..symbsize-3), recorder-symbsize+1];
		else
			ERROR("Not enough variables");
		end if;
		
		res := qmultisum_list(neworderlist, Symblist, qVARlist, opelist);
		
	elif type(recorder, list) then
		res := qmultisum_list(recorder, Symblist, qVARlist, opelist);
	else
		ERROR("Unknown input: the first parameter should be an integer or list");
	end if;

prnmsg(1, "Total amount of time spent is: ", time()-time1);

	if res <> NULL then
		for i from 1 to symbsize do
			res := subs(qVAR[i] = q^Varlist[i], res);	
		end do;

		replacelist := seq(unknownlist2[ii] = q^unknownlist1[ii], ii=1..unknownindx);
		res := subs(replacelist, res);	
	end if;

	res;
end proc:

# Given a function func(n), find the recursion relation with respect to the operator N
# namely N - func(n+1)/func(n)

qFindInputRecursion := proc(func, N, n)
	local i, ii, j, res, func1, funclist;
	
	func1 := factor(expand(func));
	
	if type(func, `+`) then
		
		if Testqfac(func) then
			error "type not implemented yet", func;
		end if;

#		funclist := convert(func1, list);
#	else
#		funclist := [func1];
	end if;
	
#	res := convert([seq(qItemRecursion(funclist[ii], ii=1..nops(funclist)))], `+`);
	res := qItemRecursion(func1, n);
	
	return N - res;

end proc:

Testqfac := proc(func)

	if subs(qfac=qfacccxx, func) <> func then
		true;
	elif subs(qbin=qbinccxx, func) <> func then
		true;
	elif subs(qrf=qrfccxx, func) <> func then
		true;
	else
		false;
	end if;

end proc:


qItemRecursion := proc(func, n)
	local ii, res, base, pwr, itemlist, qfacparam, qfaccoef;
	
	res := 1;
	
	if not Testqfac(func) then
	
		res := factor(expand(simplify(subs(n=n+1, func) / func)));

	elif type(func, `*`) then
	
		itemlist := convert(func, list);

		res := convert([seq(qItemRecursion(itemlist[ii], n), ii=1..nops(itemlist))], `*`);
	
	elif type(func, `^`) then
	
		base := op(1, func);
		pwr := op(2, func);
	
		if not type(pwr, integer) then
			error "invalid input: exponent is not integer in ", func;
		end if;
		
		res := res * qItemRecursion(base, n)^pwr; 
		
	elif type(func, function) then
	
		if op(0, func) <> 'qfac' then
			error "invalid input", func;
		else	
			qfacparam :=  expand(op(1, func));
			if not type(qfacparam, polynom(anything, n)) or degree(qfacparam, n) > 1 then
				error "invalid input: input not linear in ", n, " in the function ", func;
			end if;
		
			qfaccoef := coeff(qfacparam, n, 1);
		
			if not type(qfaccoef, integer) then
				error "invalid input: coefficient of ", n, " is not integer. ", func;
			elif qfaccoef > 0 then
				res := (factor(mul(expand(simplify(1-q^(qfacparam+ii))), ii=1..qfaccoef)));
			elif qfaccoef < 0 then
				res := (factor(1/mul(expand(simplify(1-q^(qfacparam+ii))), ii=qfaccoef+1..0)));
			end if;
		end if;
		
	end if;

	res;
end proc:

# test the existence of q^? in func, where ? is a symbol and replace q^? with another symbol
# so that func can become a rational function
#
# qUNKNOWN is for the symbol in the second list to be returned
# DO NOT CALL then function with  more than 2 parameters
#
# returns two lists
# the first one is a list of symbols [x1, x2,...] found in func
# the second is a list of symbols that q^(x1), ... are replaced with

TestqPower := proc(func, qUNKNOWN)
	local i, funclist, size, temp, res1, res2, newindx, argsize;

	res1 := [];
	res2 := [];
	
	argsize := nops([op(1, op(procname))]);
	if nargs > argsize then
		if type(args[argsize+1], integer) then
			newindx := args[argsize+1];
		else
			error "invalid input", args;
		end if;
	else
		newindx := 1;
	end if;
	
	if type(func, `*`) or type(func, `+`) then

		funclist := convert(func, list);
		size := nops(funclist);
		
		for i from 1 to size do
		
			temp := TestqPower(funclist[i], qUNKNOWN, newindx);
			
			res1 := [op(res1), op(temp[1])];
			res2 := [op(res2), op(temp[2])];
			newindx := newindx + nops(temp[1]);
			
		end do;	
		
	elif type(func, `^`) then
	
		if type(op(2, func), numeric) then

			return TestqPower(op(1, func), qUNKNOWN, newindx);

		else

			if op(1, func) <> q then
				error "invalid input: ", func;
			else
				res1 := [op(2, func)];
				res2 := [qUNKNOWN[newindx]];
			end if;
			
		end if;
		
	else

		return [], [];

	end if;
	
	res1, res2;
end proc:





# recorder is the list of highest possible order for recursions on symbols in Symblist,
#	e.g., if Symblist = [N,R,S], 
#	then recorder = [4,3] means the highest order for R is 3 when summing over S,
#	and highest order for N is 4 when summing over R and S

# called by multisum

qmultisum_list := proc(recorder, Symblist, Varlist, Opelist)
	local i, j, ii, jj, norder, symbsize, recur, res, neworder,
		newsymblist, newvarlist, newopelist, newcertlist, newsymbopelist;

	symbsize := nops(Symblist);
	
	if nops(recorder) <> symbsize - 1 then
		ERROR("Wrong input: ", recorder, " should have exactly one less element than ", Symblist):
	elif nops(Varlist) <> symbsize then
		ERROR("Wrong input: ", Symblist, " and ", Varlist, "should have the same number of elements"):
	elif recorder[1] < 0 then
		ERROR("Please supply the maximum order for the recursion");
	end if;
			
	newsymblist := Symblist;
	newvarlist := Varlist;
	newopelist := Opelist;
	newcertlist := [seq([], ii=1..symbsize)];
	newsymbopelist := Opelist;
	neworder := 0;
	
	# recursive steps, remove one variable at a time, until we have only one left
	for i from symbsize-1 by -1 to 1 do
		for j from max(recorder[i], neworder) to recorder[1] do
			recur[i] := qFindMultiSymbolRecursion([j], newsymblist[i..i+1], 
				newvarlist[i..i+1], newopelist[i..i+1], newcertlist[i..i+1], newsymbopelist[i..i+1]);
				
			if nops([recur[i]]) <> 0 then
				break;
			end if;
		end do;
		
		if nops([recur[i]]) = 0 then
			print("Recursion of specified order was NOT found");
			RETURN();
		end if;

		norder := degree(recur[i][1], newsymblist[i]);

		if i >= 2 then
			for j from 1 to i-1 do
				recur[j] := qFindMultiSymbolRecursion([1, norder-1], 
					[newsymblist[j], newsymblist[i], newsymblist[i+1]], 
					[newvarlist[j], newvarlist[i], newvarlist[i+1]], 
					[newopelist[j], newopelist[i], newopelist[i+1]], 
					[newcertlist[j], newcertlist[i], newcertlist[i+1]], 
					[newsymbopelist[j], newsymbopelist[i], newsymbopelist[i+1]]);

					if nops([recur[j]]) = 0 then
						print("something is wrong");
						RETURN();
					end if;
			end do;
		end if;

		newopelist := [seq(recur[ii][1], ii=1..i)];
		newcertlist := [seq(recur[ii][2], ii=1..i)];
		neworder := norder;
		
	end do;
		
	recur[1];
end proc:

# Core Function. Method is implemented here

# Certificate is of the form [[K, function/operator A], [R, function/operator B],...]
# where N, K, R,... are operators that we are using to find recursion
# function/operator is the coefficient in front of the hypergeometric term F(n,k,r,...) for which we are looking for recursion
# so the final result looks like
# Recursion F(n,k,r,...) = (K-1)(A F) + (R-1)(B F) + ...

# the function removes the last variable/symbol from the lists
# and returns a recursion in the other variables/symbols

# orderlist is the list of orders of the resulting recursion for the symbols respectively
# Symblist is the list of operators, e.g.. [N,R,S,T]
# Varlist is the list of variables, e.g., [n,r,s,t]
# Opelist is the list of recursions, e.g., a N + b T^c, or a S + b T^c,..., 
#	the order for the first symbol must be 1, and only 2 variables in each recursion
# Certlist is the list of certificates for recursions in Opelist
# SymbOpelist is the list of Nf/f, where f is the hypergeometric functions we are working on, and N is a symbol in the Symblist

qFindMultiSymbolRecursion := proc(orderlist, Symblist, Varlist, Opelist, Certlist, SymbOpelist)
	local aa, bb, i, j, ii, jj, degdiffL, degdiffR, degnumR, eq, res, Kdeg, opeKnew,
		eqleft, eqleft2, eqright, denomL, denomL2, numerL, numerL2, certL, denomR, denomR2, numerR, certR, recurL, recurR, denomRconst, denomLconst,
		varlist, eqlist, temp, time1, sol, increment, incr_list, MAX_INCREMENT,
		a, b, c, symbsize, coefflist, newNumerR, cert_item, cert;
	
	
time1 := time();

	
	# preset constants
	MAX_INCREMENT := 2;
	
	

	symbsize := nops(Symblist);
	if nops(orderlist) <> symbsize - 1 or nops(Varlist) <> symbsize or nops(Opelist) <> symbsize 
			or nops(Certlist) <> symbsize or nops(SymbOpelist) <> symbsize then
		ERROR("Wrong number of input: ", orderlist, Symblist, Varlist, Opelist, Certlist, SymbOpelist):
	end if;
	
	for i from 1 to symbsize -1 do
		temp := add(degree(Opelist[i], Symblist[ii]), ii = 1..symbsize-1);

		if temp <> 1 then
			ERROR("Recursions in the fourth element can have only 1 symbol other than the last", Opelist);
		end if;
	end do;

	Kdeg := degree(Opelist[symbsize], Symblist[symbsize]);
	if degree(Opelist[symbsize], Symblist[symbsize]) < 0 then
		# degree can be 0 because the recursion can have order 0
		ERROR("input error: ", Opelist[symbsize], " is not a recursion for ", Symblist[symbsize]);
	else
		# factor coefficients
		temp := factor(coeff(Opelist[symbsize], Symblist[symbsize], Kdeg));
		a[-1] := 1;
		for i from 0 to Kdeg do
			a[i] := factor(coeff(Opelist[symbsize], Symblist[symbsize], i) / temp);
		end do;
		opeKnew := add(a[ii] * Symblist[symbsize]^ii, ii=0..Kdeg);
	end if;

	# Construct LHS, i.e., recursion side
	recurL := aa[1][0] + add(add(aa[ii][jj] * Symblist[ii]^jj, jj=1..orderlist[ii]), ii=1..symbsize-1);	
	varlist := {aa[1][0], seq(seq(aa[ii][jj], jj=1..orderlist[ii]), ii=1..symbsize-1)};
	eqlist := {};


	certL := [];
	certR := [];
	
	# Reduce the left-hand side into a single operator symbol
	eqleft := recurL;
	for i from 1 to symbsize do   # ignoring inhomogeneous part for now !!!!!
		eqleft := qReduceRecursion(eqleft, Opelist[i], Certlist[i], Symblist[i], Varlist[i],	Symblist, Varlist, SymbOpelist);
		certL := qAddCertListToCertList(eqleft[2], certL);
		eqleft := eqleft[1];
	end do;

	# factor result. time consuming in Maple. nothing in Mathematica
	eqleft := qFactorFunctionWithSymbVar(eqleft, Symblist, varlist);
	
	# Take coefficients for the symbol we are working on. a, b, c are the same as in paper
	for i from 1 to Kdeg - 1 do
		c[i] := coeff(eqleft, Symblist[symbsize], i);
	end do;
	eqleft := coeff(eqleft, Symblist[symbsize], 0);
	c[0] := eqleft;
	for i from 1 to symbsize - 1 do
		c[0] := coeff(c[0], Symblist[i], 0);
	end do;

	eqleft2 := add(subs(Varlist[symbsize] = Varlist[symbsize] * q^ii, c[Kdeg-1-ii]), ii=0..Kdeg-1); ####
	eqleft2 := qFactorFunctionWithSymbVar(eqleft2, Symblist, varlist);
	# eqleft2 can be 0

	denomL2 := qGetNumerDenom(eqleft2, false);
	numerL2 := denomL2[1];
	denomL2 := denomL2[2];


	# degdiffL is the difference between degrees of numer/denom on LHS
	# the differences should be the same for both LHS and RHS
	degdiffL := degree(numerL2,  Varlist[symbsize]) - degree(denomL2,  Varlist[symbsize]);
		
	coefflist := [1, seq(subs(Varlist[symbsize] = Varlist[symbsize] * q^ii, a[Kdeg - 1 - ii]), ii=0..Kdeg-1)]; ####

	# Finding numer/denom for certificate. Core of the method
	newNumerR := qFindUnivDenom(coefflist, denomL2, Varlist[symbsize]);
	denomR := qRemoveIrrelevantTerms(newNumerR[2], Varlist[symbsize]);
	newNumerR := qRemoveIrrelevantTerms(newNumerR[1], Varlist[symbsize]);
prnmsg(3, "NEW numer, denom: ", newNumerR, denomR,Varlist[symbsize],symbsize);

	# increment is the extra number of variables for b
	# since the numerator can have lesser degree than desired as leading coeff may cancel
	# but we want to start with something high, because there may be several values to fit the requirement,
	# and we want the greatest increment possible.
	increment := 0;
	incr_list := {};

	# construct RHS
	while true do
	    # if eqleft2 = 0, degdiffL = -infinity
	    if degdiffL = -infinity then
	        degnumR := 1;
	    else
		    degnumR := degdiffL + degree(denomR, Varlist[symbsize]) + increment - degree(newNumerR);
		    if degnumR < 0 then
			    increment := increment - degnumR;
			    next;
		    end if;
	    end if;
	    	    
		b := add(bb[ii] * Varlist[symbsize]^ii, ii=0..degnumR) * newNumerR / denomR;
prnmsg(3, "varlist = ", varlist);
		varlist := {op(varlist), seq(bb[ii], ii=0..degnumR)};
prnmsg(3, "b = ", b, "varlist = ", varlist, degnumR, add(bb[ii] * Varlist[symbsize]^ii, ii=0..degnumR),seq(bb[ii], ii=0..degnumR));
		
		recurR := b;

		eqright := add(-coefflist[ii+1] * subs(Varlist[symbsize] = Varlist[symbsize] * q^ii, b), ii=0..Kdeg); ####
		eqright := qFactorFunctionWithSymbVar(eqright, Symblist, varlist);

		eqright := qGetNumerDenom(eqright, false);

		# make sure increment is large enough. if not, repeat loop
		temp := degree(eqright[1], Varlist[symbsize]) - degree(eqright[2], Varlist[symbsize]);
		
		if degdiffL = -infinity then
			numerR := eqright[1];
			denomR := eqright[2];
			
			break;
		elif temp < degdiffL then	
			# if the guess is low, then we increase it, but also need to avoid infinite loops
			# NOTE: temp can be -infinity
			increment := increment + degdiffL - max(temp, -100) + MAX_INCREMENT; 
			for j from increment by -1 to increment - MAX_INCREMENT + 1 do # make sure we don't try the same increment twice
				if not member(increment, incr_list) then
					break;
				end if;
			end do;

		elif temp > degdiffL and not member(increment, incr_list) then	
			# if the guess is too high, then we lower it 1 at a time
			incr_list := {op(incr_list), increment};		
			increment := increment - 1;

		elif temp = degdiffL and increment = 0 and not member(increment, incr_list) then	
			# if increment = 0 is a good try, we need to try a few more greater than 0
			increment := increment + MAX_INCREMENT; 
			incr_list := {op(incr_list), increment};		

		else		
			numerR := eqright[1];
			denomR := eqright[2];
			
			break;
		end if;
	end do;

	# construct equations by comparing coeff of powers of Symblist[symbsize]
	temp := gcd(denomR, denomL2);
	
	eqleft2 := numerL2 * factor(denomR / temp);
	eqright := numerR * factor(denomL2 / temp);
	
	eqlist := {};

	for i from 0 to max(degree(eqleft2, Symblist[symbsize]), degree(eqright, Symblist[symbsize])) do
		temp := coeff(eqright, Symblist[symbsize], i) - coeff(eqleft2, Symblist[symbsize], i);
		
		for j from 0 to degree(temp, Varlist[symbsize]) do
			eqlist := {op(eqlist), (coeff(temp, Varlist[symbsize], j))};
		end do;
	end do;
		

#save eqlist, varlist, "asdf.txt";
prnmsg(3, "solving", time());
	sol := SolveTools[Linear](eqlist, varlist);
	if [sol] = [] then
		RETURN();
	end if;
prnmsg(3, "solved", time(), sol);

	certL := subs(sol, certL);
	certR := subs(sol, certR);

	res := qSimplifyRecursion([subs(sol, recurL), subs(sol, recurR)], Symblist, varlist);
			
		temp := qRemoveRedudantVariables(res[3], [res[1], res[2]]);
		res[1] := temp[1][1];
		res[2] := temp[1][2];
		res[3] := temp[2];


		res[1] := qFactorFunctionWithSymbVar(res[1], Symblist, varlist);
		temp := qGetNumerDenom(res[2], true);
		res[2] := temp[1]/temp[2];

	if res[1] = 0 then
		RETURN();
	end if;
	
	cert_item[Kdeg-1] := factor(res[2]);
	for i from 0 to Kdeg-2 do
		cert_item[i] := subs(Varlist[symbsize] = Varlist[symbsize] * q^(- Kdeg + 1 + i), cert_item[Kdeg-1])
			+ add(subs(op(sol), Varlist[symbsize] = Varlist[symbsize] * q^(- ii), a[i+ii]) 
				* subs(Varlist[symbsize] = Varlist[symbsize] * q^(- ii + 1), cert_item[Kdeg-1]), ii=1..Kdeg-i-1 )
			+ add(subs(op(sol), Varlist[symbsize] = Varlist[symbsize] * q^(- ii), c[i+ii]), ii=1..Kdeg-i-1);
	end do;

	cert := certL;

	certR := qOperateOnCertList(-subs(Varlist[symbsize] = Varlist[symbsize] * q^(+ 1), cert_item[Kdeg-1]), 
		Certlist[symbsize], Symblist, Varlist, SymbOpelist);
	cert := qAddCertListToCertList(certR, cert);
	
	temp := add(cert_item[ii] * qOperateOpe(1, Symblist[symbsize]^ii, Symblist, Varlist, SymbOpelist), ii=0..Kdeg-1);
	cert := qAddFunctionToCertList(Symblist[symbsize], temp, cert);
	cert := subs(res[3], cert);

	[qFactorFunctionWithSymbVar(res[1], Symblist, []), cert];	
end proc:

# remove the factors in a polynomial func that is of degree 0 in variable var

qRemoveIrrelevantTerms := proc(func, var)
	local i, funclist;
	
	if type(func, `*`) then
		funclist := convert(func, list);
	else
		funclist := [func];
	end if;
	
	for i from 1 to nops(funclist) do
		if degree(funclist[i], var) = 0 then
			funclist[i] := 1;
		end if;
	end do;
	
	convert(funclist, `*`);
end proc:

# get numerator and denominator for rational func.
# factor the results if bfactor is true

qGetNumerDenom := proc(func, bfactor)
	local i, ii, res, funclist, size, denomlcm, gcd1, gcd2, temp;
	
	if type(func, polynom) then
		if bfactor then
			res := [factor(func), 1];
		else
			res := [func, 1];
		end if;
	elif type(1/func, polynom) then
		res := [1, factor(1/func)];
	elif type(func, `+`) then
		funclist := convert(func, list);
		size := nops(funclist);
		funclist := [seq(procname(funclist[ii], bfactor), ii=1..size)];
		
		denomlcm := lcm(seq(funclist[ii][2], ii=1..size));
		
		funclist := [seq(denomlcm / funclist[ii][2] * funclist[ii][1], ii=1..size)];
		
		res := [convert(funclist, `+`) , denomlcm];
	elif type(func, `*`) then
		funclist := convert(func, list);
		size := nops(funclist);

		funclist := [seq(procname(funclist[ii], bfactor), ii=1..size)];
		
		res := [mul(funclist[ii][1], ii=1..size), mul(funclist[ii][2], ii=1..size)];	
	elif type(func, `^`) then
		funclist := convert(func, list);
		res := procname(funclist[1], bfactor);
		res := [res[1]^funclist[2], res[2]^funclist[2]];
	else
		ERROR("Unknown type");
	end if;

    # the function gcd(poly1, poly2, a, b) can return error if poly1 = 0	
	temp := gcd(res[1], res[2]);
	
	[simplify(res[1]/temp), simplify(res[2]/temp)];
end proc:


# Factor a function recur in terms of variables in Symblist and Varlist
# It is assumed recur is a "polynomial" for variables in Symblist, and linear in Varlist.

qFactorFunctionWithSymbVar := proc(recur, Symblist, Varlist)
	local i1, i2, i3, symbsize, varsize, deglist, temp, temp1, temp2, res;
	
	symbsize := nops(Symblist);
	varsize := nops(Varlist);	
	
	
	deglist := [seq(degree(recur, Symblist[ii]), ii=1..symbsize)];
	res := 0;
	
	if symbsize = 0 then
		if varsize = 0 then
			temp := qGetNumerDenom(recur, true);
			res := temp[1]/temp[2];
		else
			res := qFactorFunctionWithSymbVar(recur, Varlist, []);
		end if;
	else
		temp1 := recur;
			
		for i1 from 1 to symbsize do	# factor coeff in terms of variables in Symblist
			for i2 from 1 to deglist[i1] do
				temp2 := coeff(temp1, Symblist[i1], i2);
				
				if varsize = 0 then	
					temp := qGetNumerDenom(temp2, true);
					res := res + temp[1]/temp[2] * Symblist[i1]^i2;
				else
					for i3 from 1 to varsize do	# factor coeff in terms of variables in Varlist
						temp := qGetNumerDenom(coeff(temp2, Varlist[i3], 1), true);

						res := res + temp[1]/temp[2] * Varlist[i3] * Symblist[i1]^i2;
						temp2 := coeff(temp2, Varlist[i3], 0);
					end do;
						
					temp := qGetNumerDenom(temp2, true);
					res := res + temp[1]/temp[2] * Symblist[i1]^i2;
				end if;
			end do;
				
			temp1 := coeff(temp1, Symblist[i1], 0);
		end do;
		
		# factor the constant term
		temp2 := temp1;
		if varsize = 0 then	
			temp := qGetNumerDenom(temp2, true);
			res := res + temp[1]/temp[2];
		else
			for i3 from 1 to varsize do
				temp := qGetNumerDenom(coeff(temp2, Varlist[i3], 1), true);
				res := res + temp[1]/temp[2] * Varlist[i3];
				temp2 := coeff(temp2, Varlist[i3], 0);
			end do;
						
			temp := qGetNumerDenom(temp2, true);
			res := res + temp[1]/temp[2];
		end if;
	end if;
	
	res;	
end proc:

# find the denominator of the unknown certificate
# coefflist is the list of coefficients of the operators N^i, i=0...
# denomleft is the denominator of the other side of the equation
# n is the variable such that N n = n+1
# order is the maximum number of tries
#
# returns a, b, which are factors in numerator and denominator
# see the paper to understand how it works

qFindUnivDenom := proc(coefflist, denomleft, var)
	local i, ii, j, res, size, clist, numerlist, denomlist, denomlcm, resnumer, resdenom, newresnumer, denomindx, denomrest, a, b,
		leftlist, prodlist, allfactors, singletons, chainhead, chaintail, temp, chains, newchain, bSingles, norder, MAX_ORDER;


	
	# preset constants
	MAX_ORDER := 100;
	
	

	size := nops(coefflist);
	chains := 1:
	singletons := 1;
	bSingles := false;
	norder := MAX_ORDER:

	clist := [seq(factor(coefflist[ii]), ii=1..size)];

	# find denominator
	while norder > 1 do
		# prodlist is the coeff of polynomial in N after multiplied by common denominator
		prodlist := [seq(clist[ii] * denomleft / subs(var = var * q(+ii-1), chains * singletons), ii=1..size)]; ####
		denomlist := [seq(denom(prodlist[ii]), ii=1..size)];
		denomlcm := lcm(op(denomlist));
		numerlist := [seq(factor(prodlist[ii] * denomlcm), ii=1..size)];
		prodlist := [seq(subs(var=var * q^(-ii+1), factor(prodlist[ii] * denomlcm)), ii=1..size)]; ####

		# find singletons
		if not bSingles then
			singletons := prodlist[1];
			for i from 2 to size do
				singletons := gcd(numer(singletons), numer(prodlist[i]));
			end do;
			prodlist := [seq(factor(prodlist[ii] / singletons), ii=1..size)];
	
			bSingles := true;
		end if;
		
		# find chains
		chainhead := prodlist[1];		# heads must be in the coeff of N^0
		chaintail := prodlist[size];	# tails must be in the coeff of N^(size-1)
		
		for i from norder by -1 to 1 do
			norder := i;
			temp := gcd(numer(subs(var = var * q^(- i), numer(chaintail))), numer(chainhead));
			
			if not type(temp, numeric) then # after each chain found, update the product list
				newchain := mul(subs(var = var * q^ii, temp), ii=0..i);

				chains := chains * newchain;
				break;
			end if;
		end do;
	end do;
	
	resdenom := singletons * chains;
	
	# find numerator. this can be run a several times until we can get no more factors
	resnumer := 1;
	newresnumer := 1;
	while true do
		prodlist := [seq(clist[ii] * subs(var = var * q^(+ii-1), resnumer) * denomleft, ii=1..size)];
		denomlist := [seq(denom(prodlist[ii]) * subs(var = var * q^(+ii-1), resdenom), ii=1..size)];
		
		for i from 1 to size do
			unassign('a', 'b');
			denomindx := denomlist[i];
			denomrest := numer(prodlist[i]) * mul(denomlist[ii], ii=1..i-1) * mul(denomlist[ii], ii=i+1..size);
			gcd(denomindx, denomrest, a, b);
			newresnumer := lcm(newresnumer, numer(subs(var = var * q^(-i+1), a)));	
		end do;

		if type(newresnumer, numeric) then
			break;
		else
			resnumer := resnumer * newresnumer;
			newresnumer := 1;
		end if;
	end do;

prnmsg(3, "qFindUnivDenom: ", resnumer, resdenom);
	resnumer, resdenom;
end proc:


# Simplify recursion so that it returns the minimum order for the symbols in Symblist,
# and without any undetermined variables in Varlist.
# The symbols are ordered from the most to least important, i.e., the ones with the least desired order are listed first
# It is assumed recur is a "polynomial" for variables in Symblist, and linear in Varlist.

qSimplifyRecursion := proc(recur_cert, Symblist, Varlist)
	local i, j, ii, jj, symbsize, deg, newrecur, newcert, newsol, sol, symblist1, varlist1, recur, cert, tempsol, temp;

	recur := recur_cert[1];
	cert := recur_cert[2];

	symblist1 := [];
	varlist1 := {};
	for i from 1 to nops(Symblist) do	# remove the irrelevant symbols and undertermined variables
		if degree(recur, Symblist[i]) > 0 then
			symblist1 := [op(symblist1), Symblist[i]];
		elif degree(cert, Symblist[i]) > 0 then
			symblist1 := [op(symblist1), Symblist[i]];
		end if;
	end do;
	for i from 1 to nops(Varlist) do
		if degree(recur, Varlist[i]) > 0 then
			varlist1 := {op(varlist1), Varlist[i]};
		elif degree(cert, Varlist[i]) > 0 then
			varlist1 := {op(varlist1), Varlist[i]};
		end if;
	end do;
	
	newrecur := qFactorFunctionWithSymbVar(recur, symblist1, varlist1);
	newcert := cert;
	symbsize := nops(symblist1);
	newsol := {seq(Symblist[ii]=Symblist[ii], ii=1..symbsize)};

	if nops(varlist1) = 0 then
		return( [newrecur, factor(newcert), newsol] );
	end if; 
	
	for i from 1 to symbsize do
		deg := degree(newrecur, symblist1[i]);

		sol := solve(coeff(newrecur, symblist1[i], deg), varlist1);	   # try to see if we can reduce the order of the recursion
	
		if nops([sol]) = 0 then
			next;	   # try to see if we can reduce the order of the recursion over another symbol
					 
		else
			temp := simplify(subs(sol, newrecur)):
			if type(temp, numeric) and temp = 0 then
			
				sol := solve(coeff(newrecur, symblist1[i], deg) - 1, varlist1);	# since we cannot reduce the order, make the leading coeff 1
	
				newrecur := subs(sol, newrecur);
				newcert := subs(sol, newcert);
				newsol := sol;
				
				if nops(varlist1) > 1 then 
					newrecur := qSimplifyRecursion([newrecur, newcert], symblist1, varlist1);
					tempsol := newrecur[3];
					newcert := newrecur[2];
					newrecur := newrecur[1];
					
					for i from 1 to nops(newsol) do
						for j from 1 to nops(tempsol) do
							if newsol[i][1] = tempsol[j][1] and newsol[i][1] = newsol[i][2] then
								newsol[i][2] := tempsol[j][2];
								
								break;
							end if;
						end do;
					end do;
					
					break;
				end if;
				
			else
	
				newrecur := subs(sol, newrecur);
				newcert := subs(sol, newcert);
				newrecur := qSimplifyRecursion([newrecur, newcert], symblist1, varlist1);
				newcert := newrecur[2];
				newrecur := newrecur[1];
				newsol := sol;
				break;
			end if;	
		end if;
	end do;
	
	if symbsize = 0 then
		sol := solve(newrecur-1, varlist1);
		if nops([sol]) = 0 then
			ERROR("Unknown recursion: ", recur_cert, Symblist, Varlist);
		else
			newrecur := 1;
			newcert := subs(sol, newcert);
			newsol := sol;
		end if;
	elif i > symbsize then   # none of the undetermined variables are relavant, so make them all 0s.
		newrecur := subs(seq(varlist1[ii]=0, ii=1..nops(varlist1)), newrecur); #???? = 1?
		newcert := subs(seq(varlist1[ii]=0, ii=1..nops(varlist1)), newcert); #???? = 1?
	end if;		

	[newrecur, newcert, newsol];
end proc:

qRemoveRedudantVariables := proc(sol, expr)
	local i, j, size, blacklist, newsol, newexpr;
	
	size := nops(sol);
	blacklist := {};
	
	for i from 1 to size do
		if op(1, sol[i]) = op(2, sol[i]) then
			blacklist := {op(blacklist), op(1, sol[i])=0};
		end if;
	end do;
	
	newsol := (subs(blacklist, sol) minus {0=0}) union blacklist;
	newexpr := subs(blacklist, expr);
	
	newexpr, newsol;
end proc:



# Given an operator that is a polynomial in symbols in symblist, operate that on to another func of variables in varlist
# for example, qOperateOpe(N*K+1, 2*n*k/(k+1)/(n+1), [N,K], [n,k]);

qOperateOpe := proc(ope, func, symblist, varlist, symbopelist)
	local i, j, size, Ndeg, res1, res2;

	if type(symblist, list) or type(varlist, list) then 
		if nops(symblist) <> nops(varlist) then
			ERROR("number of symbols is not the same as number of variables", symblist, varlist);
		elif nops(symblist) = 0 then
			RETURN((ope) * (func));
		end if;
	else
		if type(symblist, symbol) or type(varlist, symbol) then 
			RETURN( qOperateOpe(ope, func, [symblist], [varlist], symbopelist) );
		else
			ERROR("invalid input type", symblist, varlist);
		end if;
	end if;
	
	size := nops(symblist);
	Ndeg := degree(ope, symblist[1]);

	if type(symbopelist, list) and nops(symbopelist) <> 0 then
		res1 := add((qOperateOpe(coeff(ope, symblist[1], i), subs(varlist[1]=varlist[1] * q^(+i), func), 
			symblist[2..size], varlist[2..size], symbopelist[2..size])) * symblist[1]^i, i=0..Ndeg);
		res1 := ReplaceOperatorSymbol(res1, symblist, varlist, symbopelist);
	else
		res1 := add((qOperateOpe(coeff(ope, symblist[1], i), subs(varlist[1]=varlist[1] * q^(+i), func), 
			symblist[2..size], varlist[2..size], [])) * symblist[1]^i, i=0..Ndeg);
	end if;
	
	(res1);
end proc:	

ReplaceOperatorSymbol := proc(func, Symblist, Varlist, symbopelist)
	local i, ii, j, jj, res, size, temp, symbsize, deglist;
	
	symbsize := nops(Symblist);
	deglist := [seq(degree(func, Symblist[ii]), ii=1..symbsize)];
	
	size := nops({op(deglist)} minus {0, -infinity}):
	if  size > 1 then
		ERROR("Unexpected input. Only expecting one operator symbol in function. ", func, Symblist, Varlist, symbopelist);
	elif size = 0 then
		res := func;
	else	
		for i from 1 to symbsize do
			if deglist[i] > 0 then
				temp := [seq(coeff(func, Symblist[i], ii), ii=0..deglist[i])];

				res := add(temp[ii+1] * mul(subs(Varlist[1]=Varlist[1] * q^(+jj), 
					-coeff(symbopelist[i], Symblist[i], 0) / coeff(symbopelist[i], Symblist[i], 1)), jj=0..ii-1), ii=0..deglist[i]);
			end if;
		end do;
	end if;
	
	(res);
end proc:

# Given an inhomogeneous recursion ope of N with constant term inhomog
# find the expression of N^deg in terms of N^* of lower degrees
# ope should be a forward recursion, i.e., the powers of N are positive

# For example, if the term is F(n), whose recursion is (ope)(F) = cert,
# and qReduceNPower(...) = [r1, r2],
# then (N^deg)(F) = (r1)F + r2, 
# where r1 is a recursion of degree less than that of ope

qReduceNPower := proc(deg, ope, cert, N, n, symblist, varlist, symbopelist)
	option remember;
	local i, ii, Ndeg, temp, newope, recur, res_recur, cert_term, temp_recur, temp_cert, indx;
	
	Ndeg := degree(ope, N);
	temp := factor(coeff(ope, N, Ndeg));
	
	if type(symblist, list) then
		for i from 1 to nops(symblist) do
			if( degree(temp, symblist[i]) <> 0 ) then
				ERROR("degree of leading coeff on other symbols are not 0. algorithm not implemented yet");
			end if;
		end do;
	else
		if( degree(temp, symblist) <> 0 ) then
			ERROR("degree of leading coeff on other symbols are not 0. algorithm not implemented yet");
		end if;
	end if;
		
	newope := N^Ndeg + add(factor(coeff(ope, N, ii)/temp) * N^ii, ii=0..Ndeg-1);
	
	if deg < Ndeg then
		RETURN([N^deg, []]);
	elif deg = Ndeg then
		RETURN([(N^Ndeg - newope), cert]);
	end if;
	
	recur := qReduceNPower(deg-1, ope, cert, N, n, symblist, varlist, symbopelist);
	cert_term := qOperateOnCertList(N, recur[2], symblist, varlist, symbopelist);
	recur := recur[1];
	
	temp_recur := qReduceNPower(Ndeg, ope, cert, N, n, symblist, varlist, symbopelist);
	temp_cert := qOperateOnCertList(subs(n=n * q^(+1), coeff(recur, N, Ndeg-1)), temp_recur[2], symblist, varlist, symbopelist);
	temp_recur := temp_recur[1];


	res_recur := qOperateOpe(subs(n=n * q^(+1), coeff(recur, N, Ndeg-1)), 
		temp_recur, [N, op(symblist)], [n, op(varlist)], [])
		+ add(subs(n=n * q^(+1), coeff(recur, N, ii)) * N^(ii+1), ii=0..Ndeg-2);
	cert_term := qAddCertListToCertList(temp_cert, cert_term);
	
	[(add((coeff(res_recur, N, ii)) * N^ii, ii=0..Ndeg-1)), cert_term];
end proc:

# Given two homogeneous recursions recur and ope of N
# simplify recur in terms of N^* of degrees lower than the highest degree of ope
# recur and ope should be forward recursions, i.e., the powers of N are positive

# For example, if the term is F(n), whose recursion is (ope)(F) = cert,
# and qReduceRecursion(...) = [r1, r2],
# then (recur)(F) = (r1)F + r2
# where r1 is a recursion of degree less than that of ope

qReduceRecursion := proc(ope, recur, cert, N, n, symblist, varlist, symbopelist)
	local i, ii, rdeg, odeg, res_recur, res_cert, temp;
	
	rdeg := degree(recur, N);
	odeg := degree(ope, N);
	
	res_recur := 0;
	res_cert := [];
	
	res_recur := add(coeff(ope, N, i) * N^i, i=0..rdeg-1);
	 
	for i from rdeg to odeg do
		temp := qReduceNPower(i, recur, cert, N, n, symblist, varlist, symbopelist);
		res_recur := res_recur + coeff(ope, N, i) * temp[1];
		res_cert := qAddCertListToCertList(qOperateOnCertList(coeff(ope, N, i), temp[2], symblist, varlist, symbopelist), res_cert);
	end do;
	
	[add(coeff(res_recur, N, ii) * N^ii, ii=0..rdeg-1), res_cert];
end proc:

# Add a certificate to another certificate

qAddCertListToCertList := proc(cert_list1, cert_list2)
	local i, j, size1, size2, res;

	size1 := nops(cert_list1);
	size2 := nops(cert_list2);
	
	if size1 = 0 then
		res := cert_list2;
	elif size2 = 0 then
		res := cert_list1;
	else
		res := cert_list2;
		
		for i from 1 to size1 do
			for j from 1 to size2 do
				if cert_list1[i][1] = res[j][1] then
					res[j][2] := res[j][2] + cert_list1[i][2];
					break;
				end if;
			od;
			
			if j > size2 then
				res := [op(res), cert_list1[i]];
			end if;
		end do;
	end if;
	
	res;
end proc:

# add a (new) item into certificate

qAddFunctionToCertList := proc(symb, cert_func, cert_list)
	local i, res, size;
	
	size := nops(cert_list);
	
	res := cert_list;
	
	for i from 1 to size do
		if res[i][1] = symb then
			res[i][2] := res[i][2] + cert_func; 
			break;
		end if;
	end do;
	
	if i > size then
		res := [op(res), [symb, cert_func]];
	end if;
	
	res;
end proc:

# apply operators to certificate

qOperateOnCertList := proc(ope, cert_list, Symblist, Varlist, SymbOpelist)
	local i, ii, ope_numer, ope_denom, size, symbsize, res, indx;

	ope_numer := numer(ope);
	ope_denom := denom(ope);
	
	size := nops(cert_list);
	
	if size = 0 then
		res := [];
	else
		res := cert_list;
		
		symbsize := nops(Symblist);
		
		for i from 1 to size do
			unassign('indx');
		
			if member(res[i][1], Symblist, 'indx') then
				if degree(ope_numer, Varlist[indx]) > 0 or degree(ope_denom, Varlist[indx]) > 0 then
					ERROR("Unacceptable operation on certificate list: ", ope, res[i]);
				end if;
			end if;
						
			res[i][2] := qOperateOpe(ope, res[i][2], Symblist, Varlist, SymbOpelist);
		end do;
	end if;
	
	res;
end proc:

# factor certificates

qSimplifyCertList := proc(cert_list)
	local i, size, res, temp;
	
	res := cert_list;
	size := nops(res);
	
	for i from 1 to size do
		temp := qGetNumerDenom(res[i][2], false);
		res[i][2] := temp[1]/temp[2];
	end do;

	res;
end proc:


##############################################################################################
#
# Test programs
#
###############################################################################################

# Test recursion numerically

# recur is the recursion
# cert_list is the certificate
# func is the function
# para is the full list of parameters to be test in func

qNumericalTestCertList := proc(recur, cert_list, Symblist, Varlist, SymbOpelist, func, para)
	local i, ii, j, symbsize, certsize, resfuncsize, ressize, indx, resfunc, temp, temp2, res, res2, deg, deglist;
	
	symbsize := nops(Symblist);
	certsize := nops(cert_list);
	res := 0;	
	
	temp := recur;
	for i from 1 to symbsize do
		deg := degree(temp, Symblist[i]);
		deglist := [seq(0, ii=1..symbsize)];
		
		for j from 1 to deg do
			deglist[i] := j;
			temp2 := coeff(temp, Symblist[i], j) * func(seq(para[ii]+deglist[ii], ii=1..symbsize));
			res := res + temp2;
		end do;
		
		temp := coeff(temp, Symblist[i], 0);
	end do;
	res := res + temp * func(op(para));
	res := subs(seq(Varlist[ii]=para[ii], ii=1..symbsize), res);	
	
	resfunc := 0;
	for i from 1 to certsize do
		resfunc := resfunc + qOperateOpe(cert_list[i][1]-1, cert_list[i][2], Symblist, Varlist, SymbOpelist);
	od;
	resfunc := subs(seq(Varlist[ii]=para[ii], ii=1..symbsize), resfunc);
	resfunc := expand(simplify(resfunc));
	
	if type(resfunc, `+`) then
		resfunc := convert(resfunc, list);
	else
		resfunc := [resfunc];
	end if;
	
	resfuncsize := nops(resfunc);
	
	for i from 1 to resfuncsize do
		temp := resfunc[i];
		deglist := [seq(degree(temp, Symblist[ii]), ii=1..symbsize)];

		temp2 := subs(seq(Varlist[ii]=para[ii], ii=1..symbsize), temp * func(seq(para[ii]+deglist[ii], ii=1..symbsize)));
		
		res := res - temp2;
	end do;
	
	res := subs(seq(Symblist[ii]=1, ii=1..symbsize), res);
	
	res;
end proc:

# test recursion/certificate fully as rational functions
# the problem is that when certificates get complicated, it can take a long time

qVerifyCertList := proc(recur, cert_list, Symblist, Varlist, SymbOpelist)
	local i, ii, j, symbsize, certsize, opelist, indx, resfunc, temp, temp2, res, res2, deg;
	
	symbsize := nops(Symblist);
	certsize := nops(cert_list);
	opelist := [seq(-coeff(SymbOpelist[ii], Symblist[ii], 0)/coeff(SymbOpelist[ii], Symblist[ii], 1), ii=1..symbsize)];
	res := 0;	
	
	temp := recur;
	for i from 1 to symbsize do
		deg := degree(temp, Symblist[i]);
		
		for j from 1 to deg do
			temp2 := coeff(temp, Symblist[i], j) * mul(subs(Varlist[i]=Varlist[i] * q^(+jj), opelist[i]), jj=0..j-1);
			res := res + temp2;
		end do;
		
		temp := coeff(temp, Symblist[i], 0);
	end do;
	res := res + temp;
	
	for i from 1 to nops(cert_list) do
		unassign('indx');
		member(cert_list[i][1], Symblist, indx);
		
		res := res -(subs(Varlist[indx]=Varlist[indx] * q^(+1), cert_list[i][2]) * opelist[indx] - cert_list[i][2]);
	end do;

	
	res := factor(res);
end proc:

######################################################
#
# NUMERICAL VERIFICATION
#
######################################################

qFac := (n)->mul(1-q^iiii, iiii=1..n):
qBin := (n,r)->qFac(n)/qFac(r)/qFac(n-r):
qRF := proc(A, k) local j; option remember; if k = 0 then RETURN(1); elif k < 0 then qRF(A, k+1) / (1 - A * q^(k)); else (1 - A * q^(k-1)) * qRF(A, k-1); fi; end:

# Verify that the valuelist satisfies the recursion ope
# valuelist is a list of values starting from n = 1
# ope should be a forward recursion, i.e., the powers of N are positive

qVerifyRecursion := proc(valuelist, ope, inhomog, N, n)
	local i, ii, deg;
	
	deg := degree(ope, N);
	
	if nops(valuelist) <= deg then
		ERROR("Not enough values");
	end if;
	
	for i from 1 to nops(valuelist) - deg do
		if simplify(add(subs(n=i, coeff(ope, N, j)) * valuelist[i+j], j=0..deg) - subs(n=i, inhomog)) <> 0 then
			RETURN(false);
		end if;
	end do;
	
	true;
end proc:


# Calculate the values of the terms based on the given recursion ope/inhomog and initial values initval
# Calculate for n from 1 to maxindx

qCalcTerms := proc(ope, inhomog, initvalue, maxindx, N, n)
	local i, j, ii, deg, size, coefflist, res, lcoeff, temp;
	
	deg := degree(ope, N);
	size := nops(initvalue);
	
	if size < deg then
		ERROR("Not enough initial values");
	end if;
	res := initvalue[1..deg];
	
	lcoeff := coeff(ope, N, deg);
	coefflist := array(0..deg-1);
	for i from 0 to deg-1 do
		coefflist[i] := -coeff(ope, N, i) / lcoeff;
	end do;
	
	for i from deg+1 to maxindx do
		temp := add(res[i - deg + ii] * subs(n = i - deg, coefflist[ii]), ii = 0..deg - 1) + subs(n = i - deg, inhomog/lcoeff);
		temp := factor(expand(temp));
		
		if size >= i and factor(expand(temp - initvalue[i])) <> 0 then
			ERROR("Invalid input: initial values do not satify the recursion given"):
		end if;
		 
		res := [op(res), temp];
	end do;
	
	res;
end proc:

############################################################################
###
###
###    Display only
###
###
############################################################################


prnmsg := proc()
	global _PRN_MSG_LEVEL_;
	local i, ii, msg,
		PRN_MSG_LEVEL_1, PRN_MSG_LEVEL_2, PRN_MSG_LEVEL_3, PRN_MSG_LEVEL_4, PRN_MSG_LEVEL_5;

	if not type(_PRN_MSG_LEVEL_, numeric) then
		_PRN_MSG_LEVEL_ := 1;
#		RETURN():
	end if;
		
	PRN_MSG_LEVEL_1 := 1:
	PRN_MSG_LEVEL_2 := 2:
	PRN_MSG_LEVEL_3 := 3:
	PRN_MSG_LEVEL_4 := 4:
	PRN_MSG_LEVEL_5 := 5:

	if nargs = 0 then
		RETURN();
	elif type(args[1], integer) then
		if _PRN_MSG_LEVEL_ >= args[1] then
			msg := cat(seq(cat(convert(args[ii], string), " "), ii=2..nops([args])));
		
			print(msg); 
		else
			RETURN();
		end if;
	elif _PRN_MSG_LEVEL_ >= PRN_MSG_LEVEL_3 then
		msg := cat(seq(cat(convert(args[ii], string), " "), ii=1..nops([args])));
		
		print(msg); 
	end if;	
end proc:



